Improved Asymptotic Key Rate of the B92 Protocol

We analyze the asymptotic key rate of the single photon B92 protocol by using Renner's security analysis given in 2005. The new analysis shows that the B92 protocol can securely generate key at 6.5% depolarizing rate, while the previous analyses cannot guarantee the secure key generation at 4.2% depolarizing rate.

==> anc/mathematica-program-for-figure1.m <==
ket0 = Transpose[{{1, 0}}]
ket1 = Transpose[{{0, 1}}]
ketbra0 = ket0 . Transpose[ket0]
ketbra1 = ket1 . Transpose[ket1]

ketphi0 = Sqrt[1 - a^2]*ket0 + a * ket1
ketphi1 = Sqrt[1 - a^2]*ket0 - a * ket1
ketphi0bar = a*ket0 - Sqrt[1 - a^2]* ket1
ketphi1bar = a*ket0 + Sqrt[1 - a^2]* ket1

sqrtF0 = ketphi1bar . Transpose[ketphi1bar] / Sqrt[2]
sqrtF1 = ketphi0bar . Transpose[ketphi0bar] / Sqrt[2]
sqrtF0bar = ketphi1 . Transpose[ketphi1] / Sqrt[2]
sqrtF1bar = ketphi0 . Transpose[ketphi0] / Sqrt[2]

ketPhi2 = (KroneckerProduct[ketphi0, ket0] +  KroneckerProduct[ketphi1, ket1])/Sqrt[2]
ketbraPhi2 = ketPhi2 . Transpose[ketPhi2]

Rxy = Ryx = Rzy = Ryz = ty= 0

CPMapOneQubit[m_] :=   (m[[1,1]] * {{Rzz+tz+1,Rxz+tx-Sqrt[-1]*Ryz-Sqrt[-1]*ty},{Rxz+tx+Sqrt[-1]*Ryz+Sqrt[-1]*ty,-Rzz - tz + 1}} +  m[[2,2]] * {{-Rzz+tz+1,-Rxz+tx+Sqrt[-1]*Ryz-Sqrt[-1]*ty},{-Rxz+tx-Sqrt[-1]*Ryz+Sqrt[-1]*ty,Rzz - tz + 1}} +  m[[1,2]] * {{Rzx+Sqrt[-1]*Rzy,Rxx+Ryy-Sqrt[-1]*Ryx+Sqrt[-1]*Rxy},{Rxx-Ryy+Sqrt[-1]*Ryx+Sqrt[-1]*Rxy,-Rzx-Sqrt[-1]*Rzy}} +  m[[2,1]] * {{Rzx-Sqrt[-1]*Rzy,Rxx-Ryy-Sqrt[-1]*Ryx-Sqrt[-1]*Rxy},{Rxx+Ryy+Sqrt[-1]*Ryx-Sqrt[-1]*Rxy,-Rzx+Sqrt[-1]*Rzy}})/2

CPMapTwoQubits2[n_] := KroneckerProduct[CPMapOneQubit[{{n[[1,1]],n[[1,3]]},{n[[3,1]],n[[3,3]]}}], {{1,0},{0,0}}] +    KroneckerProduct[CPMapOneQubit[{{n[[1,2]],n[[1,4]]},{n[[3,2]],n[[3,4]]}}], {{0,1},{0,0}}] +    KroneckerProduct[CPMapOneQubit[{{n[[2,1]],n[[2,3]]},{n[[4,1]],n[[4,3]]}}], {{0,0},{1,0}}] +  KroneckerProduct[CPMapOneQubit[{{n[[2,2]],n[[2,4]]},{n[[4,2]],n[[4,4]]}}], {{0,0},{0,1}}]

rho1BA = CPMapTwoQubits2[ketbraPhi2]

purification4by4[m_] :=
With[{esmat=Eigensystem[m]},
With[{es=esmat[[1]],mat=Map[Normalize,esmat[[2]]]},
Transpose[List[Flatten[
Sum[Sqrt[es[[i]]] * KroneckerProduct[UnitVector[4,i],mat[[i]]], {i,1,4}]]]]]]

partialTraceRight1Qubit[m_] := Table [m[[2*i-1,2*j-1]]+m[[2*i,2*j]], {i,1,Length[m]/2},{j,1,Length[m]/2}]

pinchingA[m_] := KroneckerProduct[IdentityMatrix[16],ket0 . Transpose[ket0]] . m . KroneckerProduct[IdentityMatrix[16],ket0 . Transpose[ket0]] + KroneckerProduct[IdentityMatrix[16],ket1 . Transpose[ket1]] . m . KroneckerProduct[IdentityMatrix[16],ket1 . Transpose[ket1]]

vonNeumann[m_]:=Apply[Plus,Map[Function[If[#>0,If[#>1, 0 ,-#*Log2[#]],0]],Re[Eigenvalues[m]]]]

conditionalentropyPEX[m_] := vonNeumann[m] - vonNeumann[partialTraceRight1Qubit[m]];


directEvesAmbiguity[a2_?NumberQ,Rxx2_?NumberQ,Ryy2_?NumberQ,Rzz2_?NumberQ,Rzx2_?NumberQ,Rxz2_?NumberQ,tx2_?NumberQ,tz2_?NumberQ] :=
  Module[{psi1EBA,rho1EBA,rho2PEBA,rho2PEBX,rho2PEX,result},
(*    Print[Eigenvalues[choiMatrix]];*)
    psi1EBA = purification4by4[rho1BA /. {a->a2,Rzx->Rzx2,Rxz->Rxz2,tx->tx2,tz->tz2,Rxx->Rxx2,Ryy->Ryy2,Rzz->Rzz2}];
    rho1EBA = psi1EBA . Transpose[psi1EBA];
    rho2PEBA = (KroneckerProduct[ket0 . Transpose[ket0], KroneckerProduct[IdentityMatrix[4],sqrtF0,IdentityMatrix[2]] . rho1EBA . KroneckerProduct[IdentityMatrix[4],sqrtF0,IdentityMatrix[2]] +
  KroneckerProduct[IdentityMatrix[4],sqrtF1,IdentityMatrix[2]] . rho1EBA . KroneckerProduct[IdentityMatrix[4],sqrtF1,IdentityMatrix[2]]]
+ KroneckerProduct[ket1 . Transpose[ket1],
KroneckerProduct[IdentityMatrix[4],sqrtF0bar] . partialTraceRight1Qubit[rho1EBA] . KroneckerProduct[IdentityMatrix[4],sqrtF0bar] +
KroneckerProduct[IdentityMatrix[4],sqrtF1bar] . partialTraceRight1Qubit[rho1EBA] . KroneckerProduct[IdentityMatrix[4],sqrtF1bar],
ket0 . Transpose[ket0]]) /. {a->a2};
     rho2PEBX = pinchingA[rho2PEBA];
     rho2PEX = Table[(rho2PEBX[[(Quotient[i-1,2]*4+Mod[i,2,1]), (Quotient[j-1,2]*4+Mod[j,2,1])]] + rho2PEBX[[(Quotient[i-1,2]*4+Mod[i,2,1]+2), (Quotient[j-1,2]*4+Mod[j,2,1]+2)]]), {i,1,Length[rho2PEBX]/2}, {j,1,Length[rho2PEBX]/2}];
    result=conditionalentropyPEX[rho2PEX];
    If[Min[Re[Eigenvalues[choiMatrix]]] <= 0, result-10^4*Min[Re[Eigenvalues[choiMatrix]]], result]]


reverseEvesAmbiguity[a2_?NumberQ,Rxx2_?NumberQ,Ryy2_?NumberQ,Rzz2_?NumberQ,Rzx2_?NumberQ,Rxz2_?NumberQ,tx2_?NumberQ,tz2_?NumberQ] :=
  Module[{rho1EBA,rho1EB,rho2PEBY,rho2PEY,result},
(*    Print[{Rxx2,Ryy2,Rzz2,Rzx2,Rxz2,tx2,tz2}];*)
    psi1EBA = purification4by4[rho1BA /. {a->a2,Rzx->Rzx2,Rxz->Rxz2,tx->tx2,tz->tz2,Rxx->Rxx2,Ryy->Ryy2,Rzz->Rzz2}];
    rho1EBA = psi1EBA . Transpose[psi1EBA];
    rho1EB = partialTraceRight1Qubit[rho1EBA];
    rho2PEBY = (KroneckerProduct[ket0 . Transpose[ket0], KroneckerProduct[KroneckerProduct[IdentityMatrix[4],sqrtF0] . rho1EB . KroneckerProduct[IdentityMatrix[4],sqrtF0],ket0 . Transpose[ket0]]  +
  KroneckerProduct[KroneckerProduct[IdentityMatrix[4],sqrtF1] . rho1EB . KroneckerProduct[IdentityMatrix[4],sqrtF1],ket1 . Transpose[ket1]]]
+ KroneckerProduct[ket1 . Transpose[ket1],
KroneckerProduct[IdentityMatrix[4],sqrtF0bar] . rho1EB . KroneckerProduct[IdentityMatrix[4],sqrtF0bar] +
KroneckerProduct[IdentityMatrix[4],sqrtF1bar] . rho1EB . KroneckerProduct[IdentityMatrix[4],sqrtF1bar],
ket0 . Transpose[ket0]]) /. {a->a2};
    rho2PEY = Table[rho2PEBY[[Quotient[i-1,2]*4+Mod[i,2,1], Quotient[j-1,2]*4+Mod[j,2,1]]] + rho2PEBY[[Quotient[i-1,2]*4+Mod[i,2,1]+2, Quotient[j-1,2]*4+Mod[j,2,1]+2]], {i,1,Length[rho2PEBY]/2}, {j,1,Length[rho2PEBY]/2}];
    result=conditionalentropyPEX[rho2PEY];
    If[Min[Re[Eigenvalues[choiMatrix]]] <= 0, result-10^4*Min[Re[Eigenvalues[choiMatrix]]], result]]


ketBellState = (KroneckerProduct[ket0,ket0] + KroneckerProduct[ket1,ket1])/Sqrt[2]
ketbraBellState = ketBellState . Transpose[ketBellState]

choiMatrix = CPMapTwoQubits2[ketbraBellState]

(*Min[Re[Eigenvalues[choiMatrix]]]>0&&*)

conventionalPOVM = { KroneckerProduct[(sqrtF0+sqrtF1),IdentityMatrix[2]]/Sqrt[2], (KroneckerProduct[sqrtF0,ketbra1] + KroneckerProduct[sqrtF1,ketbra0])/Sqrt[2]}

minDirectEvesAmbiguityConventional[a2_, Rxx2_,Ryy2_,Rzz2_,Rzx2_,Rxz2_,tx2_,tz2_] :=
  FindMinimum[{directEvesAmbiguity[a2,Rxx,Ryy,Rzz,Rzx,Rxz,tx,tz],Det[choiMatrix]>0&&Simplify[Apply[And,Table[(Tr[rho1BA . conventionalPOVM[[i]]] == Tr[(rho1BA /. {Rzx->Rzx2,Rxz->Rxz2,tx->tx2,tz->tz2,Rxx->Rxx2,Ryy->Ryy2,Rzz->Rzz2}) . conventionalPOVM[[i]]])/.{a->a2},{i,1,2}]]] },{{Rxx,Rxx2},{Ryy,Ryy2},{Rzz,Rzz2},{Rzx,Rzx2},{Rxz,Rxz2},{tx,tx2},{tz,tz2}},
Method->{"InteriorPoint", "Hessian"->{Automatic, "DifferenceOrder"->2}}, Gradient->{Automatic, "DifferenceOrder"->2},AccuracyGoal->4, PrecisionGoal->Infinity (*,StepMonitor:>Print[InputForm[{Eigenvalues[choiMatrix],directEvesAmbiguity[a2,Rxx,Ryy,Rzz,Rzx,Rxz,tx,tz],Rxx,Ryy,Rzz,Rzx,Rxz,tx,tz}]]*) ,MaxIterations->100000]


computeIRrate[a2_, Rxx2_,Ryy2_,Rzz2_,Rzx2_,Rxz2_,tx2_,tz2_] :=
Module[{sumprob,pX0Y0,pX1Y0,pX0Y1,pX1Y1,hXY,hX,hY},
  sumprob = Simplify[Tr[rho1BA . KroneckerProduct[(sqrtF0 + sqrtF1), IdentityMatrix[2]]]/Sqrt[2] /. {Rzx->Rzx2,Rxz->Rxz2,tx->tx2,tz->tz2,Rxx->Rxx2,Ryy->Ryy2,Rzz->Rzz2,a->a2}];
  pX0Y0 = Simplify[Tr[rho1BA . KroneckerProduct[sqrtF0, ketbra0]]/(Sqrt[2]*sumprob) /. {Rzx->Rzx2,Rxz->Rxz2,tx->tx2,tz->tz2,Rxx->Rxx2,Ryy->Ryy2,Rzz->Rzz2,a->a2}];
  pX1Y0 = Simplify[Tr[rho1BA . KroneckerProduct[sqrtF0, ketbra1]]/(Sqrt[2]*sumprob) /. {Rzx->Rzx2,Rxz->Rxz2,tx->tx2,tz->tz2,Rxx->Rxx2,Ryy->Ryy2,Rzz->Rzz2,a->a2}];
  pX0Y1 = Simplify[Tr[rho1BA . KroneckerProduct[sqrtF1, ketbra0]]/(Sqrt[2]*sumprob) /. {Rzx->Rzx2,Rxz->Rxz2,tx->tx2,tz->tz2,Rxx->Rxx2,Ryy->Ryy2,Rzz->Rzz2,a->a2}];
  pX1Y1 = Simplify[Tr[rho1BA . KroneckerProduct[sqrtF1, ketbra1]]/(Sqrt[2]*sumprob) /. {Rzx->Rzx2,Rxz->Rxz2,tx->tx2,tz->tz2,Rxx->Rxx2,Ryy->Ryy2,Rzz->Rzz2,a->a2}];
  hXY = Apply[Plus,Map[Function[If[#>0,If[#>1, Print["Error"] ,-#*Log2[#]],0]],{pX0Y0,pX0Y1,pX1Y0,pX1Y1}]];
  hX = Apply[Plus,Map[Function[If[#>0,If[#>1, Print["Error"] ,-#*Log2[#]],0]],{pX0Y0+pX0Y1,pX1Y0+pX1Y1}]];
  hY = Apply[Plus,Map[Function[If[#>0,If[#>1, Print["Error"] ,-#*Log2[#]],0]],{pX0Y0+pX1Y0,pX0Y1+pX1Y1}]];
  directIRrate = Simplify[sumprob * (hXY-hY)];
  reverseIRrate = Simplify[sumprob * (hXY-hX)]]


directKeyRateConventional[a2_, Rxx2_,Ryy2_,Rzz2_,Rzx2_,Rxz2_,tx2_,tz2_] :=
  Module[{mindir=minDirectEvesAmbiguityConventional[a2, Rxx2,Ryy2,Rzz2,Rzx2,Rxz2,tx2,tz2]},
    computeIRrate[a2, Rxx2,Ryy2,Rzz2,Rzx2,Rxz2,tx2,tz2];
    Print[InputForm[{"minimum is achieved at", mindir}]];
    mindir[[1]] - directIRrate]



InputForm[Table[Print[{"result, dep. rate=", N[(70-i)/10],directKeyRateConventional[39/100,1-(4/3)*(70-i)/1000,1-(4/3)*(70-i)/1000,1-(4/3)*(70-i)/1000,0,0,0,0]}],{i,0,70}]]



==> anc/output-from-mathematica-program-for-figure1.txt <==
Mathematica 8.0 for Linux x86 (64-bit)
Copyright 1988-2011 Wolfram Research, Inc.

In[1]:= 
Out[1]= {{1}, {0}}

In[2]:= 
Out[2]= {{0}, {1}}

In[3]:= 
Out[3]= {{1, 0}, {0, 0}}

In[4]:= 
Out[4]= {{0, 0}, {0, 1}}

In[5]:= 
In[5]:= 
                    2
Out[5]= {{Sqrt[1 - a ]}, {a}}

In[6]:= 
                    2
Out[6]= {{Sqrt[1 - a ]}, {-a}}

In[7]:= 
                          2
Out[7]= {{a}, {-Sqrt[1 - a ]}}

In[8]:= 
                         2
Out[8]= {{a}, {Sqrt[1 - a ]}}

In[9]:= 
In[9]:= 
             2                 2                 2        2
            a      a Sqrt[1 - a ]    a Sqrt[1 - a ]  1 - a
Out[9]= {{-------, --------------}, {--------------, -------}}
          Sqrt[2]     Sqrt[2]           Sqrt[2]      Sqrt[2]

In[10]:= 
              2                   2                    2         2
             a        a Sqrt[1 - a ]       a Sqrt[1 - a ]   1 - a
Out[10]= {{-------, -(--------------)}, {-(--------------), -------}}
           Sqrt[2]       Sqrt[2]              Sqrt[2]       Sqrt[2]

In[11]:= 
                2                 2                    2       2
           1 - a      a Sqrt[1 - a ]       a Sqrt[1 - a ]     a
Out[11]= {{-------, -(--------------)}, {-(--------------), -------}}
           Sqrt[2]       Sqrt[2]              Sqrt[2]       Sqrt[2]

In[12]:= 
                2               2                 2      2
           1 - a    a Sqrt[1 - a ]    a Sqrt[1 - a ]    a
Out[12]= {{-------, --------------}, {--------------, -------}}
           Sqrt[2]     Sqrt[2]           Sqrt[2]      Sqrt[2]

In[13]:= 
In[13]:= 
                     2               2
           Sqrt[1 - a ]    Sqrt[1 - a ]       a            a
Out[13]= {{------------}, {------------}, {-------}, {-(-------)}}
             Sqrt[2]         Sqrt[2]       Sqrt[2]      Sqrt[2]

In[14]:= 
                2       2              2                 2
           1 - a   1 - a   a Sqrt[1 - a ]  -(a Sqrt[1 - a ])
Out[14]= {{------, ------, --------------, -----------------}, 
             2       2           2                 2
 
           2       2              2                 2
      1 - a   1 - a   a Sqrt[1 - a ]  -(a Sqrt[1 - a ])
>    {------, ------, --------------, -----------------}, 
        2       2           2                 2
 
                  2               2    2    2
      a Sqrt[1 - a ]  a Sqrt[1 - a ]  a   -a
>    {--------------, --------------, --, ---}, 
            2               2         2    2
 
                    2                  2      2   2
      -(a Sqrt[1 - a ])  -(a Sqrt[1 - a ])  -a   a
>    {-----------------, -----------------, ---, --}}
              2                  2           2   2

In[15]:= 
In[15]:= 
Out[15]= 0

In[16]:= 
In[16]:= 
In[17]:= 
In[17]:= 
In[18]:= 
In[18]:= 
                                 2                        2
                       2        a  (1 - Rzz + tz)   (1 - a ) (1 + Rzz + tz)
           a Sqrt[1 - a ] Rzx + ----------------- + -----------------------
                                        2                      2
Out[18]= {{----------------------------------------------------------------, 
                                          2
 
         2                         2
      -(a  (1 - Rzz + tz))   (1 - a ) (1 + Rzz + tz)
      -------------------- + -----------------------
               2                        2
>     ----------------------------------------------, 
                            2
 
                   2                            2
       a Sqrt[1 - a ] (Rxx - Ryy)   a Sqrt[1 - a ] (Rxx + Ryy)
>     (-------------------------- + -------------------------- + 
                   2                            2
 
          2                     2
         a  (-Rxz + tx)   (1 - a ) (Rxz + tx)
>        -------------- + -------------------) / 2, 
               2                   2
 
                   2                            2
       a Sqrt[1 - a ] (Rxx - Ryy)   a Sqrt[1 - a ] (Rxx + Ryy)
>     (-------------------------- - -------------------------- - 
                   2                            2
 
          2                     2
         a  (-Rxz + tx)   (1 - a ) (Rxz + tx)
>        -------------- + -------------------) / 2}, 
               2                   2
 
         2                         2
      -(a  (1 - Rzz + tz))   (1 - a ) (1 + Rzz + tz)
      -------------------- + -----------------------
               2                        2
>    {----------------------------------------------, 
                            2
 
                               2                        2
                    2         a  (1 - Rzz + tz)   (1 - a ) (1 + Rzz + tz)
      -(a Sqrt[1 - a ] Rzx) + ----------------- + -----------------------
                                      2                      2
>     -------------------------------------------------------------------, 
                                       2
 
                     2                             2
       -(a Sqrt[1 - a ] (Rxx - Ryy))   a Sqrt[1 - a ] (Rxx + Ryy)
>     (----------------------------- + -------------------------- - 
                     2                             2
 
          2                     2
         a  (-Rxz + tx)   (1 - a ) (Rxz + tx)
>        -------------- + -------------------) / 2, 
               2                   2
 
                     2                             2
       -(a Sqrt[1 - a ] (Rxx - Ryy))   a Sqrt[1 - a ] (Rxx + Ryy)
>     (----------------------------- - -------------------------- + 
                     2                             2
 
          2                     2
         a  (-Rxz + tx)   (1 - a ) (Rxz + tx)
>        -------------- + -------------------) / 2}, 
               2                   2
 
                   2                            2
       a Sqrt[1 - a ] (Rxx - Ryy)   a Sqrt[1 - a ] (Rxx + Ryy)
>    {(-------------------------- + -------------------------- + 
                   2                            2
 
          2                     2
         a  (-Rxz + tx)   (1 - a ) (Rxz + tx)
>        -------------- + -------------------) / 2, 
               2                   2
 
                     2                             2
       -(a Sqrt[1 - a ] (Rxx - Ryy))   a Sqrt[1 - a ] (Rxx + Ryy)
>     (----------------------------- + -------------------------- - 
                     2                             2
 
          2                     2
         a  (-Rxz + tx)   (1 - a ) (Rxz + tx)
>        -------------- + -------------------) / 2, 
               2                   2
 
                                    2                    2
                    2         (1 - a ) (1 - Rzz - tz)   a  (1 + Rzz - tz)
      -(a Sqrt[1 - a ] Rzx) + ----------------------- + -----------------
                                         2                      2
>     -------------------------------------------------------------------, 
                                       2
 
            2                    2
      (1 - a ) (1 - Rzz - tz)   a  (1 + Rzz - tz)
      ----------------------- - -----------------
                 2                      2
>     -------------------------------------------}, 
                           2
 
                   2                            2
       a Sqrt[1 - a ] (Rxx - Ryy)   a Sqrt[1 - a ] (Rxx + Ryy)
>    {(-------------------------- - -------------------------- - 
                   2                            2
 
          2                     2
         a  (-Rxz + tx)   (1 - a ) (Rxz + tx)
>        -------------- + -------------------) / 2, 
               2                   2
 
                     2                             2
       -(a Sqrt[1 - a ] (Rxx - Ryy))   a Sqrt[1 - a ] (Rxx + Ryy)
>     (----------------------------- - -------------------------- + 
                     2                             2
 
          2                     2
         a  (-Rxz + tx)   (1 - a ) (Rxz + tx)
>        -------------- + -------------------) / 2, 
               2                   2
 
            2                    2
      (1 - a ) (1 - Rzz - tz)   a  (1 + Rzz - tz)
      ----------------------- - -----------------
                 2                      2
>     -------------------------------------------, 
                           2
 
                                 2                    2
                  2        (1 - a ) (1 - Rzz - tz)   a  (1 + Rzz - tz)
      a Sqrt[1 - a ] Rzx + ----------------------- + -----------------
                                      2                      2
>     ----------------------------------------------------------------}}
                                     2

In[19]:= 
In[19]:= 
In[20]:= 
In[20]:= 
In[21]:= 
In[21]:= 
In[22]:= 
In[22]:= 
In[23]:= 
In[23]:= 
In[24]:= 
In[24]:= 
In[24]:= 
In[25]:= 
In[25]:= 
In[25]:= 
In[26]:= 
In[26]:= 
In[26]:= 
              1                    1
Out[26]= {{-------}, {0}, {0}, {-------}}
           Sqrt[2]              Sqrt[2]

In[27]:= 
           1        1                                1        1
Out[27]= {{-, 0, 0, -}, {0, 0, 0, 0}, {0, 0, 0, 0}, {-, 0, 0, -}}
           2        2                                2        2

In[28]:= 
In[28]:= 
           1 + Rzz + tz  Rzx  Rxz + tx  Rxx + Ryy
Out[28]= {{------------, ---, --------, ---------}, 
                4         4      4          4
 
      Rzx  1 - Rzz + tz  Rxx - Ryy  -Rxz + tx
>    {---, ------------, ---------, ---------}, 
       4        4            4          4
 
      Rxz + tx  Rxx - Ryy  1 - Rzz - tz  -Rzx
>    {--------, ---------, ------------, ----}, 
         4          4           4         4
 
      Rxx + Ryy  -Rxz + tx  -Rzx  1 + Rzz - tz
>    {---------, ---------, ----, ------------}}
          4          4       4         4

In[29]:= 
In[29]:= 
In[30]:= 
In[30]:= 
             2                 2                     2
Out[30]= {{{a , 0, 0, 0}, {0, a , 0, 0}, {0, 0, 1 - a , 0}, 
 
                             2                   2
                     2      a      -(a Sqrt[1 - a ])
>     {0, 0, 0, 1 - a }}, {{--, 0, -----------------, 0}, 
                            2              2
 
           2                 2                   2            2
          a      a Sqrt[1 - a ]    -(a Sqrt[1 - a ])     1 - a
>     {0, --, 0, --------------}, {-----------------, 0, ------, 0}, 
          2            2                   2               2
 
                      2           2
          a Sqrt[1 - a ]     1 - a
>     {0, --------------, 0, ------}}}
                2              2

In[31]:= 
In[31]:= 
In[32]:= 
In[32]:= 
In[32]:= 
In[33]:= 
In[33]:= 
In[33]:= 
In[34]:= 
In[34]:= 
In[34]:= 
In[34]:= {"minimum is achieved at", {0.1104312683439661, 
 
>    {Rxx -> 0.9066666666666665, Ryy -> 0.5008170730788296, 
 
>     Rzz -> 0.5021224478124281, Rzx -> 7.628424661232718*^-6, 
 
>     Rxz -> 3.539803284872749*^-7, tx -> -6.50318086240664*^-6, 
 
>     tz -> 0.2814818674787792}}}
{result, dep. rate=, 7., -0.0055032}
{"minimum is achieved at", {0.11076068009978357, 
 
>    {Rxx -> 0.9079999999999998, Ryy -> 0.50367998356349, 
 
>     Rzz -> 0.5037191965075795, Rzx -> 8.352561789807566*^-6, 
 
>     Rxz -> 5.195141896972089*^-7, tx -> -6.6781098012603965*^-6, 
 
>     tz -> 0.2812985830700262}}}
{result, dep. rate=, 6.9, -0.00397604}
{"minimum is achieved at", {0.11109883547514676, 
 
>    {Rxx -> 0.9093333333333333, Ryy -> 0.5066016951654783, 
 
>     Rzz -> 0.5053829727486422, Rzx -> 9.590242237121198*^-6, 
 
>     Rxz -> 5.572077651952704*^-7, tx -> -6.7964968555454776*^-6, 
 
>     tz -> 0.2810686608948282}}}
{result, dep. rate=, 6.8, -0.0024337}
{"minimum is achieved at", {0.11144610696366763, 
 
>    {Rxx -> 0.9106666666666666, Ryy -> 0.5095849176088242, 
 
>     Rzz -> 0.5071172566008891, Rzx -> 8.795881847341204*^-6, 
 
>     Rxz -> 7.660439897533987*^-7, tx -> -6.954802268601228*^-6, 
 
>     tz -> 0.28078967952376793}}}
{result, dep. rate=, 6.7, -0.000875717}
{"minimum is achieved at", {0.11180289008179045, 
 
>    {Rxx -> 0.9120000000000003, Ryy -> 0.5126325075931518, 
 
>     Rzz -> 0.508925823117396, Rzx -> 9.330869774198067*^-6, 
 
>     Rxz -> 9.280107004828224*^-7, tx -> -7.297491170926401*^-6, 
 
>     tz -> 0.2804590122749159}}}
{result, dep. rate=, 6.6, 0.000698423}
{"minimum is achieved at", {0.11216960530651154, 
 
>    {Rxx -> 0.9133333333333334, Ryy -> 0.5157468690757446, 
 
>     Rzz -> 0.5108118338766793, Rzx -> 0.000010251485602166477, 
 
>     Rxz -> 1.0629516820674622*^-6, tx -> -7.463837838256528*^-6, 
 
>     tz -> 0.28007445932193986}}}
{result, dep. rate=, 6.5, 0.00228924}
{"minimum is achieved at", {0.11254669987809551, 
 
>    {Rxx -> 0.9146666666666667, Ryy -> 0.5189313920298952, 
 
>     Rzz -> 0.512779725721163, Rzx -> 0.00001027881577879561, 
 
>     Rxz -> 1.2965005059054721*^-6, tx -> -7.692425924588449*^-6, 
 
>     tz -> 0.27963293350988144}}}
{result, dep. rate=, 6.4, 0.00389731}
{"minimum is achieved at", {0.11293465012577597, 
 
>    {Rxx -> 0.9160000000000001, Ryy -> 0.5221891136760544, 
 
>     Rzz -> 0.5148335499075976, Rzx -> 0.000011057324786530704, 
 
>     Rxz -> 1.5202579413815988*^-6, tx -> -7.95433772242634*^-6, 
 
>     tz -> 0.27913161597429365}}}
{result, dep. rate=, 6.3, 0.0055232}
{"minimum is achieved at", {0.11333396384466643, 
 
>    {Rxx -> 0.9173333333333333, Ryy -> 0.5255231424076875, 
 
>     Rzz -> 0.5169773343838061, Rzx -> 0.000010904002127425463, 
 
>     Rxz -> 1.747701975507033*^-6, tx -> -8.20401333751932*^-6, 
 
>     tz -> 0.2785677040690811}}}
{result, dep. rate=, 6.2, 0.00716755}
{"minimum is achieved at", {0.11374518294691405, 
 
>    {Rxx -> 0.9186666666666665, Ryy -> 0.5289361871865298, 
 
>     Rzz -> 0.5192147363360394, Rzx -> 0.000011376795304061615, 
 
>     Rxz -> 1.9562376683610587*^-6, tx -> -8.487152050782432*^-6, 
 
>     tz -> 0.2779386531240505}}}
{result, dep. rate=, 6.1, 0.00883102}
{"minimum is achieved at", {0.1141688858794554, 
 
>    {Rxx -> 0.9199999999999998, Ryy -> 0.5324330128169906, 
 
>     Rzz -> 0.5215521584258559, Rzx -> 0.000012287000969581284, 
 
>     Rxz -> 2.2811785663712544*^-6, tx -> -8.891765329232389*^-6, 
 
>     tz -> 0.2772400081672895}}}
{result, dep. rate=, 6., 0.0105143}
{"minimum is achieved at", {0.11460569131198217, 
 
>    {Rxx -> 0.9213333333333333, Ryy -> 0.5360170828056998, 
 
>     Rzz -> 0.5239945102578286, Rzx -> 0.00001251751507761965, 
 
>     Rxz -> 2.542536094679654*^-6, tx -> -9.199976188364846*^-6, 
 
>     tz -> 0.27646835309593615}}}
{result, dep. rate=, 5.9, 0.0122182}
{"minimum is achieved at", {0.11505626266228619, 
 
>    {Rxx -> 0.9226666666666666, Ryy -> 0.53968600062062, 
 
>     Rzz -> 0.5265405183934825, Rzx -> 0.00001398576579965199, 
 
>     Rxz -> 2.7239597946052645*^-6, tx -> -9.49022352075073*^-6, 
 
>     tz -> 0.2756245739684816}}}
{result, dep. rate=, 5.8, 0.0139434}
{"minimum is achieved at", {0.11552130444709663, 
 
>    {Rxx -> 0.924, Ryy -> 0.543464500201339, Rzz -> 0.5292181677339851, 
 
>     Rzx -> 0.000014151353701775187, Rxz -> 3.103842613271651*^-6, 
 
>     tx -> -9.897417517472217*^-6, tz -> 0.2746891988906931}}}
{result, dep. rate=, 5.7, 0.0156909}
{"minimum is achieved at", {0.11600158179392261, 
 
>    {Rxx -> 0.9253333333333333, Ryy -> 0.5473356436029709, 
 
>     Rzz -> 0.5320101358740277, Rzx -> 0.000014931582106789955, 
 
>     Rxz -> 3.4450137847360526*^-6, tx -> -0.000010324437442403249, 
 
>     tz -> 0.2736742807921849}}}
{result, dep. rate=, 5.6, 0.0174615}
{"minimum is achieved at", {0.1164979074213921, 
 
>    {Rxx -> 0.9266666666666666, Ryy -> 0.5513169273541314, 
 
>     Rzz -> 0.5349355809865415, Rzx -> 0.000015734446704792563, 
 
>     Rxz -> 3.825084887170057*^-6, tx -> -0.000010776802756966877, 
 
>     tz -> 0.27256648941623113}}}
{result, dep. rate=, 5.5, 0.0192562}
{"minimum is achieved at", {0.11701115866043788, 
 
>    {Rxx -> 0.9280000000000002, Ryy -> 0.5554079022875287, 
 
>     Rzz -> 0.5379971357520852, Rzx -> 0.000016631089942817548, 
 
>     Rxz -> 4.233565067892438*^-6, tx -> -0.000011272275383591308, 
 
>     tz -> 0.2713639929436992}}}
{result, dep. rate=, 5.4, 0.021076}
{"minimum is achieved at", {0.1175422778504811, 
 
>    {Rxx -> 0.9293333333333333, Ryy -> 0.5596135682199003, 
 
>     Rzz -> 0.5411993022939058, Rzx -> 0.000017592280119187005, 
 
>     Rxz -> 4.70712628949622*^-6, tx -> -0.000011803673213544434, 
 
>     tz -> 0.27006365879723365}}}
{result, dep. rate=, 5.3, 0.0229221}
{"minimum is achieved at", {0.11809227682779655, 
 
>    {Rxx -> 0.9306666666666666, Ryy -> 0.5639407580257677, 
 
>     Rzz -> 0.5445548835314109, Rzx -> 0.000018662755961454383, 
 
>     Rxz -> 5.196334650616899*^-6, tx -> -0.000012411421683932462, 
 
>     tz -> 0.268656578705511}}}
{result, dep. rate=, 5.2, 0.0247955}
{"minimum is achieved at", {0.11866224119604318, 
 
>    {Rxx -> 0.9320000000000002, Ryy -> 0.5684037893064223, 
 
>     Rzz -> 0.548082898227054, Rzx -> 0.000019908192195054186, 
 
>     Rxz -> 5.719632018729634*^-6, tx -> -0.000013085946316249707, 
 
>     tz -> 0.26712951941361585}}}
{result, dep. rate=, 5.1, 0.0266976}
{"minimum is achieved at", {0.11925335095394551, 
 
>    {Rxx -> 0.9333333333333336, Ryy -> 0.5729972935300073, 
 
>     Rzz -> 0.5517733102410813, Rzx -> 0.000021241233613088644, 
 
>     Rxz -> 6.338746513472886*^-6, tx -> -0.0000138259770062732, 
 
>     tz -> 0.2654894640675889}}}
{result, dep. rate=, 5., 0.0286298}
{"minimum is achieved at", {0.11986686875617703, 
 
>    {Rxx -> 0.9346666666666666, Ryy -> 0.5777296426219222, 
 
>     Rzz -> 0.5556416811470565, Rzx -> 0.00002273309113849558, 
 
>     Rxz -> 7.001745172370999*^-6, tx -> -0.00001464618977285322, 
 
>     tz -> 0.26372558492454473}}}
{result, dep. rate=, 4.9, 0.0305934}
{"minimum is achieved at", {0.12050415611141796, 
 
>    {Rxx -> 0.9359999999999998, Ryy -> 0.582610162560034, 
 
>     Rzz -> 0.559698214356815, Rzx -> 0.000024408685400107144, 
 
>     Rxz -> 7.760097329981679*^-6, tx -> -0.00001556966348115804, 
 
>     tz -> 0.26183078245052815}}}
{result, dep. rate=, 4.8, 0.0325901}
{"minimum is achieved at", {0.12116668173569423, 
 
>    {Rxx -> 0.9373333333333334, Ryy -> 0.5876438219258587, 
 
>     Rzz -> 0.5639520235422432, Rzx -> 0.000026300083828058575, 
 
>     Rxz -> 8.61642668434789*^-6, tx -> -0.000016610846741124856, 
 
>     tz -> 0.25979871535264026}}}
{result, dep. rate=, 4.7, 0.0346215}
{"minimum is achieved at", {0.12185602798080031, 
 
>    {Rxx -> 0.9386666666666666, Ryy -> 0.5928378277865556, 
 
>     Rzz -> 0.5684115893025502, Rzx -> 0.000028454401392965295, 
 
>     Rxz -> 9.589179403208907*^-6, tx -> -0.000017794541958142944, 
 
>     tz -> 0.2576234828299531}}}
{result, dep. rate=, 4.6, 0.0366893}

FindMinimum::eit: 
                                                         1
   The algorithm does not converge to the tolerance of ----- in 100000
                                                       10000
     iterations. The best estimated solution, with feasibility residual, KKT
                                                       -12
     residual, or complementary residual of {3.35708 10   , 0.000145823, 
               -20
     2.47507 10   }, is returned.
{"minimum is achieved at", {0.12257389983245837, 
 
>    {Rxx -> 0.9400000000000001, Ryy -> 0.5981978357427689, 
 
>     Rzz -> 0.5730864857494796, Rzx -> 0.00003092404658715849, 
 
>     Rxz -> 0.000010702512970127721, tx -> -0.00001914901940760818, 
 
>     tz -> 0.25529842321551866}}}
{result, dep. rate=, 4.5, 0.0387956}

